Bayesian estimation of the low-energy constants up to fourth order in the nucleon-nucleon sector of chiral effective field theory

We use Bayesian methods and Hamiltonian Monte Carlo (HMC) sampling to infer the posterior probability density function (PDF) for the low-energy constants (LECs) up to next-to-next-to-next- to-leading order (N3LO) in a chiral effective field theory ($\chi$EFT) description of the nucleon-nucleon interaction. In a first step, we condition the inference on neutron-proton and proton-proton scattering data and account for uncorrelated $\chi$EFT truncation errors. We demonstrate how to successfully sample the 31-dimensional space of LECs at N3LO using a revised HMC inference protocol. In a second step we extend the analysis by means of importance sampling and an empirical determination of the neutron-neutron scattering length to infer the posterior PDF for the leading charge-dependent contact LEC in the $^{1}S_0$ neutron-neutron interaction channel. While doing so we account for the $\chi$EFT truncation error via a conjugate prior. We use the resulting posterior PDF to sample the posterior predictive distributions for the effective range parameters in the $^{1}S_0$ wave as well as the strengths of charge-symmetry breaking and charge-independence breaking. We conclude that empirical point-estimate results of isospin breaking in the $^{1}S_0$ channel are consistent with the PDFs obtained in our Bayesian analysis and that, when accounting for $\chi$EFT truncation errors, one must go to next-to-next-to-leading order to confidently detect isospin breaking effects.

==> anc/mvn_approximations/n3lo.txt <==
c_1 c_2 c_3 c_4 d_1+d_2 d_3 d_5 d_14-d_15 Ct_1S0nn Ct_1S0np Ct_1S0pp C_1S0 D_1S0 Ct_3S1 C_3S1 C_3S1-3D1 D_3S1 D_3S1-3D1 D_3D1 C_3P0 D_3P0 D_3P1 C_3P1 C_3P2 D_3P2 D_3P2-3F2 C_1P1 D_1P1 D_1D2 D_3D2 D_3D3 

Mean:
-6.1392e-01 2.5881e+00 -3.8991e+00 3.6252e+00 -1.4978e-01 -1.1357e-01 6.9212e-01 -6.8020e-01 -1.2825e-01 -1.2990e-01 -1.2616e-01 2.0994e+00 -2.9055e+01 -1.7437e-01 8.0946e-01 4.4040e-01 -3.2182e+01 -1.1440e+00 -3.3544e+00 1.1966e+00 4.0972e+00 -2.0363e+01 6.1327e+00 -6.2253e-01 6.0045e+00 -1.5298e-01 1.7171e-01 5.9621e+00 -3.1270e+00 -3.1126e+00 -3.3368e+00 

Covariance:
4.136e-04 2.282e-04 -7.354e-06 3.486e-05 1.411e-04 -8.186e-05 2.114e-04 -5.313e-05 1.782e-06 1.821e-06 1.884e-06 -4.325e-05 -1.850e-04 7.788e-07 -4.348e-05 1.024e-05 -1.948e-06 -1.190e-04 4.374e-05 2.641e-05 1.223e-07 -7.295e-05 3.974e-05 3.136e-05 -1.434e-05 -7.414e-06 4.470e-05 -1.632e-04 8.912e-06 2.498e-05 -9.924e-06 
2.282e-04 4.513e-04 -3.537e-04 2.454e-05 3.302e-04 -4.918e-05 4.009e-05 -8.894e-05 9.555e-06 9.270e-06 9.902e-06 -5.208e-05 -4.258e-03 7.975e-06 -3.811e-05 -6.424e-06 -3.874e-03 1.281e-04 -4.565e-04 -8.959e-06 1.227e-03 1.342e-03 -1.875e-05 -1.564e-05 1.257e-03 -1.532e-06 -3.143e-05 1.239e-03 -5.261e-04 -4.403e-04 -4.429e-04 
-7.354e-06 -3.537e-04 5.506e-04 -6.350e-06 -4.083e-04 1.418e-04 4.595e-05 3.639e-04 -1.434e-05 -1.378e-05 -1.478e-05 5.590e-05 6.948e-03 -1.241e-05 3.001e-05 1.732e-05 6.557e-03 -3.091e-04 8.061e-04 3.153e-05 -2.002e-03 -2.285e-03 6.085e-05 4.825e-05 -2.085e-03 1.323e-06 8.620e-05 -2.235e-03 8.840e-04 7.667e-04 7.383e-04 
3.486e-05 2.454e-05 -6.350e-06 6.937e-04 9.181e-05 -7.564e-05 4.602e-06 -1.188e-04 2.116e-06 1.997e-06 2.145e-06 1.318e-05 -1.069e-03 -2.619e-06 5.242e-05 5.888e-05 -1.290e-03 -1.007e-03 -1.518e-04 4.451e-05 -3.938e-04 1.054e-04 -1.169e-05 1.171e-05 -9.322e-05 -7.496e-05 5.237e-05 -7.516e-04 -1.291e-04 7.366e-05 -1.660e-04 
1.411e-04 3.302e-04 -4.083e-04 9.181e-05 1.875e-03 -3.783e-04 -9.314e-04 -1.551e-03 1.364e-05 1.305e-05 1.398e-05 -5.618e-05 -6.496e-03 4.398e-06 -4.938e-05 4.762e-06 -1.588e-03 -1.928e-05 -1.479e-04 -1.733e-05 1.622e-03 2.064e-03 -6.196e-05 -3.346e-05 1.776e-03 -3.409e-05 -3.409e-05 8.327e-04 -8.289e-04 -1.828e-04 -2.376e-04 
-8.186e-05 -4.918e-05 1.418e-04 -7.564e-05 -3.783e-04 3.826e-04 -2.525e-04 7.348e-04 -4.898e-06 -4.685e-06 -5.021e-06 2.670e-05 2.276e-03 -3.199e-06 1.788e-05 -3.036e-06 1.780e-03 7.764e-06 2.189e-04 -5.233e-06 -4.759e-04 -6.752e-04 1.515e-05 4.150e-06 -5.714e-04 2.063e-05 9.253e-06 -5.304e-04 2.813e-04 1.939e-04 2.081e-04 
2.114e-04 4.009e-05 4.595e-05 4.602e-06 -9.314e-04 -2.525e-04 2.091e-03 2.554e-04 -2.081e-06 -1.887e-06 -2.070e-06 -1.845e-05 1.423e-03 3.925e-06 -4.543e-06 1.517e-06 -2.817e-03 3.370e-05 -3.491e-04 2.817e-05 -4.327e-04 -5.701e-04 4.738e-05 3.027e-05 -4.412e-04 1.139e-06 1.656e-05 5.047e-04 2.108e-04 -2.987e-04 -2.735e-04 
-5.313e-05 -8.894e-05 3.639e-04 -1.188e-04 -1.551e-03 7.348e-04 2.554e-04 2.165e-03 -1.267e-05 -1.205e-05 -1.294e-05 5.207e-05 6.171e-03 -5.354e-06 3.850e-05 -4.186e-06 2.606e-03 -2.861e-05 3.067e-04 6.844e-06 -1.375e-03 -1.922e-03 6.120e-05 2.900e-05 -1.604e-03 4.943e-05 3.857e-05 -1.069e-03 7.881e-04 2.980e-04 3.391e-04 
1.782e-06 9.555e-06 -1.434e-05 2.116e-06 1.364e-05 -4.898e-06 -2.081e-06 -1.267e-05 5.274e-07 3.780e-07 4.061e-07 -1.552e-06 -1.886e-04 3.213e-07 -9.155e-07 -3.366e-07 -1.694e-04 5.750e-06 -2.076e-05 -6.939e-07 5.192e-05 6.120e-05 -1.836e-06 -1.099e-06 5.449e-05 -3.023e-07 -1.843e-06 5.454e-05 -2.370e-05 -1.932e-05 -1.908e-05 
1.821e-06 9.270e-06 -1.378e-05 1.997e-06 1.305e-05 -4.685e-06 -1.887e-06 -1.205e-05 3.780e-07 3.634e-07 3.900e-07 -1.504e-06 -1.809e-04 3.082e-07 -8.947e-07 -3.073e-07 -1.625e-04 5.408e-06 -2.002e-05 -6.629e-07 4.991e-05 5.877e-05 -1.775e-06 -1.046e-06 5.231e-05 -2.707e-07 -1.789e-06 5.245e-05 -2.275e-05 -1.848e-05 -1.842e-05 
1.884e-06 9.902e-06 -1.478e-05 2.145e-06 1.398e-05 -5.021e-06 -2.070e-06 -1.294e-05 4.061e-07 3.900e-07 4.191e-07 -1.594e-06 -1.945e-04 3.316e-07 -9.504e-07 -3.488e-07 -1.745e-04 6.015e-06 -2.154e-05 -7.373e-07 5.365e-05 6.333e-05 -2.008e-06 -1.122e-06 5.610e-05 -2.884e-07 -1.916e-06 5.616e-05 -2.441e-05 -1.984e-05 -1.974e-05 
-4.325e-05 -5.208e-05 5.590e-05 1.318e-05 -5.618e-05 2.670e-05 -1.845e-05 5.207e-05 -1.552e-06 -1.504e-06 -1.594e-06 1.214e-05 6.915e-04 -1.280e-06 8.243e-06 7.162e-07 6.454e-04 -3.023e-05 7.033e-05 -5.132e-07 -2.049e-04 -2.062e-04 -5.275e-06 2.029e-06 -2.157e-04 -4.099e-08 6.062e-06 -2.337e-04 8.495e-05 7.777e-05 7.414e-05 
-1.850e-04 -4.258e-03 6.948e-03 -1.069e-03 -6.496e-03 2.276e-03 1.423e-03 6.171e-03 -1.886e-04 -1.809e-04 -1.945e-04 6.915e-04 9.250e-02 -1.542e-04 3.652e-04 1.721e-04 8.212e-02 -2.909e-03 1.025e-02 3.722e-04 -2.515e-02 -2.997e-02 9.974e-04 5.804e-04 -2.645e-02 1.664e-04 9.709e-04 -2.634e-02 1.145e-02 9.394e-03 9.258e-03 
7.788e-07 7.975e-06 -1.241e-05 -2.619e-06 4.398e-06 -3.199e-06 3.925e-06 -5.354e-06 3.213e-07 3.082e-07 3.316e-07 -1.280e-06 -1.542e-04 1.246e-06 -1.144e-05 -1.022e-05 -3.778e-05 1.046e-04 -4.545e-05 -7.245e-07 4.665e-05 5.773e-05 -4.318e-06 -9.274e-07 4.647e-05 5.109e-09 -7.981e-06 9.725e-05 -1.866e-05 -2.653e-05 -6.720e-06 
-4.348e-05 -3.811e-05 3.001e-05 5.242e-05 -4.938e-05 1.788e-05 -4.543e-06 3.850e-05 -9.155e-07 -8.947e-07 -9.504e-07 8.243e-06 3.652e-04 -1.144e-05 1.598e-04 1.074e-04 -1.753e-03 -1.140e-03 3.622e-04 1.220e-06 -1.535e-04 -1.623e-04 1.798e-05 -4.836e-07 -1.242e-04 -2.701e-07 7.318e-05 -6.811e-04 3.878e-05 9.793e-05 -1.109e-04 
1.024e-05 -6.424e-06 1.732e-05 5.888e-05 4.762e-06 -3.036e-06 1.517e-06 -4.186e-06 -3.366e-07 -3.073e-07 -3.488e-07 7.162e-07 1.721e-04 -1.022e-05 1.074e-04 1.069e-04 -9.666e-04 -1.079e-03 2.275e-04 4.287e-06 -1.017e-04 -1.500e-04 3.614e-05 2.031e-06 -7.339e-05 -3.531e-06 6.782e-05 -5.558e-04 1.323e-05 1.179e-04 -1.011e-04 
-1.948e-06 -3.874e-03 6.557e-03 -1.290e-03 -1.588e-03 1.780e-03 -2.817e-03 2.606e-03 -1.694e-04 -1.625e-04 -1.745e-04 6.454e-04 8.212e-02 -3.778e-05 -1.753e-03 -9.666e-04 1.193e-01 9.945e-03 5.900e-03 2.847e-04 -2.251e-02 -2.658e-02 6.715e-04 5.370e-04 -2.416e-02 4.362e-05 2.078e-04 -2.094e-02 1.041e-02 9.617e-03 1.192e-02 
-1.190e-04 1.281e-04 -3.091e-04 -1.007e-03 -1.928e-05 7.764e-06 3.370e-05 -2.861e-05 5.750e-06 5.408e-06 6.015e-06 -3.023e-05 -2.909e-03 1.046e-04 -1.140e-03 -1.079e-03 9.945e-03 1.291e-02 -2.698e-03 -9.874e-05 1.970e-03 2.172e-03 -4.483e-04 -4.320e-05 1.349e-03 6.903e-05 -6.263e-04 6.261e-03 -2.344e-04 -1.488e-03 1.132e-03 
4.374e-05 -4.565e-04 8.061e-04 -1.518e-04 -1.479e-04 2.189e-04 -3.491e-04 3.067e-04 -2.076e-05 -2.002e-05 -2.154e-05 7.033e-05 1.025e-02 -4.545e-05 3.622e-04 2.275e-04 5.900e-03 -2.698e-03 4.690e-03 4.192e-05 -2.845e-03 -3.509e-03 1.842e-04 6.131e-05 -2.907e-03 2.295e-05 3.065e-04 -4.803e-03 1.282e-03 1.332e-03 1.179e-03 
2.641e-05 -8.959e-06 3.153e-05 4.451e-05 -1.733e-05 -5.233e-06 2.817e-05 6.844e-06 -6.939e-07 -6.629e-07 -7.373e-07 -5.132e-07 3.722e-04 -7.245e-07 1.220e-06 4.287e-06 2.847e-04 -9.874e-05 4.192e-05 2.628e-05 -2.475e-04 -1.702e-04 2.103e-05 5.672e-06 -1.311e-04 -6.561e-06 4.474e-06 -1.451e-04 4.302e-05 4.837e-05 2.397e-05 
1.223e-07 1.227e-03 -2.002e-03 -3.938e-04 1.622e-03 -4.759e-04 -4.327e-04 -1.375e-03 5.192e-05 4.991e-05 5.365e-05 -2.049e-04 -2.515e-02 4.665e-05 -1.535e-04 -1.017e-04 -2.251e-02 1.970e-03 -2.845e-03 -2.475e-04 8.282e-03 8.579e-03 -3.135e-04 -1.858e-04 7.747e-03 3.299e-05 -3.135e-04 8.359e-03 -3.164e-03 -2.793e-03 -2.547e-03 
-7.295e-05 1.342e-03 -2.285e-03 1.054e-04 2.064e-03 -6.752e-04 -5.701e-04 -1.922e-03 6.120e-05 5.877e-05 6.333e-05 -2.062e-04 -2.997e-02 5.773e-05 -1.623e-04 -1.500e-04 -2.658e-02 2.172e-03 -3.509e-03 -1.702e-04 8.579e-03 1.077e-02 -7.165e-04 -1.986e-04 8.754e-03 -1.023e-05 -3.455e-04 9.074e-03 -3.699e-03 -3.194e-03 -2.891e-03 
3.974e-05 -1.875e-05 6.085e-05 -1.169e-05 -6.196e-05 1.515e-05 4.738e-05 6.120e-05 -1.836e-06 -1.775e-06 -2.008e-06 -5.275e-06 9.974e-04 -4.318e-06 1.798e-05 3.614e-05 6.715e-04 -4.483e-04 1.842e-04 2.103e-05 -3.135e-04 -7.165e-04 1.982e-04 5.710e-06 -2.413e-04 -1.482e-06 6.623e-06 -2.346e-04 7.611e-05 1.231e-04 2.052e-05 
3.136e-05 -1.564e-05 4.825e-05 1.171e-05 -3.346e-05 4.150e-06 3.027e-05 2.900e-05 -1.099e-06 -1.046e-06 -1.122e-06 2.029e-06 5.804e-04 -9.274e-07 -4.836e-07 2.031e-06 5.370e-04 -4.320e-05 6.131e-05 5.672e-06 -1.858e-04 -1.986e-04 5.710e-06 8.917e-06 -1.993e-04 -3.808e-08 1.134e-05 -2.109e-04 7.657e-05 6.754e-05 6.062e-05 
-1.434e-05 1.257e-03 -2.085e-03 -9.322e-05 1.776e-03 -5.714e-04 -4.412e-04 -1.604e-03 5.449e-05 5.231e-05 5.610e-05 -2.157e-04 -2.645e-02 4.647e-05 -1.242e-04 -7.339e-05 -2.416e-02 1.349e-03 -2.907e-03 -1.311e-04 7.747e-03 8.754e-03 -2.413e-04 -1.993e-04 8.080e-03 -2.954e-06 -3.331e-04 8.501e-03 -3.360e-03 -2.874e-03 -2.720e-03 
-7.414e-06 -1.532e-06 1.323e-06 -7.496e-05 -3.409e-05 2.063e-05 1.139e-06 4.943e-05 -3.023e-07 -2.707e-07 -2.884e-07 -4.099e-08 1.664e-04 5.109e-09 -2.701e-07 -3.531e-06 4.362e-05 6.903e-05 2.295e-05 -6.561e-06 3.299e-05 -1.023e-05 -1.482e-06 -3.808e-08 -2.954e-06 3.473e-05 -2.744e-06 7.895e-05 2.028e-05 -1.115e-05 1.409e-05 
4.470e-05 -3.143e-05 8.620e-05 5.237e-05 -3.409e-05 9.253e-06 1.656e-05 3.857e-05 -1.843e-06 -1.789e-06 -1.916e-06 6.062e-06 9.709e-04 -7.981e-06 7.318e-05 6.782e-05 2.078e-04 -6.263e-04 3.065e-04 4.474e-06 -3.135e-04 -3.455e-04 6.623e-06 1.134e-05 -3.331e-04 -2.744e-06 1.322e-04 -1.103e-03 1.377e-04 1.576e-04 1.057e-04 
-1.632e-04 1.239e-03 -2.235e-03 -7.516e-04 8.327e-04 -5.304e-04 5.047e-04 -1.069e-03 5.454e-05 5.245e-05 5.616e-05 -2.337e-04 -2.634e-02 9.725e-05 -6.811e-04 -5.558e-04 -2.094e-02 6.261e-03 -4.803e-03 -1.451e-04 8.359e-03 9.074e-03 -2.346e-04 -2.109e-04 8.501e-03 7.895e-05 -1.103e-03 1.643e-02 -3.439e-03 -3.616e-03 -2.315e-03 
8.912e-06 -5.261e-04 8.840e-04 -1.291e-04 -8.289e-04 2.813e-04 2.108e-04 7.881e-04 -2.370e-05 -2.275e-05 -2.441e-05 8.495e-05 1.145e-02 -1.866e-05 3.878e-05 1.323e-05 1.041e-02 -2.344e-04 1.282e-03 4.302e-05 -3.164e-03 -3.699e-03 7.611e-05 7.657e-05 -3.360e-03 2.028e-05 1.377e-04 -3.439e-03 1.523e-03 1.164e-03 1.202e-03 
2.498e-05 -4.403e-04 7.667e-04 7.366e-05 -1.828e-04 1.939e-04 -2.987e-04 2.980e-04 -1.932e-05 -1.848e-05 -1.984e-05 7.777e-05 9.394e-03 -2.653e-05 9.793e-05 1.179e-04 9.617e-03 -1.488e-03 1.332e-03 4.837e-05 -2.793e-03 -3.194e-03 1.231e-04 6.754e-05 -2.874e-03 -1.115e-05 1.576e-04 -3.616e-03 1.164e-03 1.582e-03 7.785e-04 
-9.924e-06 -4.429e-04 7.383e-04 -1.660e-04 -2.376e-04 2.081e-04 -2.735e-04 3.391e-04 -1.908e-05 -1.842e-05 -1.974e-05 7.414e-05 9.258e-03 -6.720e-06 -1.109e-04 -1.011e-04 1.192e-02 1.132e-03 1.179e-03 2.397e-05 -2.547e-03 -2.891e-03 2.052e-05 6.062e-05 -2.720e-03 1.409e-05 1.057e-04 -2.315e-03 1.202e-03 7.785e-04 2.316e-03 


==> anc/mvn_approximations/nlo.txt <==
Ct_1S0nn Ct_1S0np Ct_1S0pp Ct_3S1 C_1S0 C_3P0 C_1P1 C_3P1 C_3S1 C_3S1-3D1 C_3P2 

Mean:
-1.4642e-01 -1.4617e-01 -1.4654e-01 -1.6169e-01 1.3570e+00 1.2231e+00 5.8207e-01 -2.1067e-01 -5.8140e-01 1.8185e-01 -1.7509e-01 

Covariance:
7.258e-07 1.327e-07 1.195e-07 -1.012e-07 -2.882e-06 -3.580e-09 -1.490e-06 -3.575e-07 9.600e-07 6.551e-07 1.719e-08 
1.327e-07 1.570e-07 1.275e-07 -7.266e-08 -3.073e-06 -3.495e-08 -1.525e-06 -4.561e-07 6.967e-07 6.827e-07 1.794e-08 
1.195e-07 1.275e-07 1.147e-07 -1.052e-07 -2.762e-06 -1.510e-08 -1.464e-06 -3.555e-07 9.712e-07 7.031e-07 1.361e-08 
-1.012e-07 -7.266e-08 -1.052e-07 4.311e-06 2.542e-06 3.317e-07 -4.888e-06 -2.533e-07 -3.782e-05 -2.277e-05 5.394e-07 
-2.882e-06 -3.073e-06 -2.762e-06 2.542e-06 6.659e-05 4.102e-07 3.527e-05 8.586e-06 -2.347e-05 -1.699e-05 -3.235e-07 
-3.580e-09 -3.495e-08 -1.510e-08 3.317e-07 4.102e-07 4.698e-05 8.040e-07 -4.098e-06 -4.796e-06 -5.126e-07 6.360e-06 
-1.490e-06 -1.525e-06 -1.464e-06 -4.888e-06 3.527e-05 8.040e-07 2.806e-04 -5.324e-08 3.569e-05 3.797e-05 -2.990e-07 
-3.575e-07 -4.561e-07 -3.555e-07 -2.533e-07 8.586e-06 -4.098e-06 -5.324e-08 8.029e-05 1.358e-05 -1.625e-05 -2.997e-06 
9.600e-07 6.967e-07 9.712e-07 -3.782e-05 -2.347e-05 -4.796e-06 3.569e-05 1.358e-05 3.471e-04 1.841e-04 -4.414e-06 
6.551e-07 6.827e-07 7.031e-07 -2.277e-05 -1.699e-05 -5.126e-07 3.797e-05 -1.625e-05 1.841e-04 1.571e-04 -3.601e-06 
1.719e-08 1.794e-08 1.361e-08 5.394e-07 -3.235e-07 6.360e-06 -2.990e-07 -2.997e-06 -4.414e-06 -3.601e-06 4.465e-06 


==> anc/mvn_approximations/nnlo.txt <==
c_1 c_3 c_4 Ct_1S0nn Ct_1S0np Ct_1S0pp Ct_3S1 C_1S0 C_3P0 C_1P1 C_3P1 C_3S1 C_3S1-3D1 C_3P2 

Mean:
-6.9697e-01 -3.4898e+00 2.5255e+00 -1.5223e-01 -1.5261e-01 -1.5184e-01 -1.7675e-01 2.3754e+00 9.5198e-01 3.0185e-01 -9.5556e-01 5.0927e-01 4.5028e-01 -6.9090e-01 

Covariance:
4.061e-04 1.427e-05 3.874e-05 2.696e-06 2.709e-06 2.674e-06 2.878e-06 1.837e-05 -6.417e-06 1.793e-06 -1.550e-05 1.490e-05 9.009e-06 -7.083e-06 
1.427e-05 6.057e-04 1.872e-05 -5.456e-09 4.552e-08 -7.905e-08 3.309e-07 -1.460e-04 9.910e-05 1.219e-04 8.839e-05 -1.540e-04 1.689e-05 1.054e-04 
3.874e-05 1.872e-05 6.491e-04 -2.192e-07 -2.361e-07 -2.274e-07 -1.371e-06 5.127e-05 6.433e-05 1.036e-04 -9.304e-06 5.995e-05 7.867e-05 1.951e-05 
2.696e-06 -5.456e-09 -2.192e-07 8.428e-08 2.518e-08 2.425e-08 1.293e-08 -4.825e-08 -7.381e-08 -1.783e-07 -4.502e-08 1.446e-07 3.841e-08 -8.249e-08 
2.709e-06 4.552e-08 -2.361e-07 2.518e-08 2.639e-08 2.460e-08 1.641e-08 -6.811e-08 -7.293e-08 -1.831e-07 -2.894e-08 1.089e-07 2.710e-08 -7.677e-08 
2.674e-06 -7.905e-08 -2.274e-07 2.425e-08 2.460e-08 2.376e-08 1.314e-08 -2.192e-08 -9.269e-08 -2.006e-07 -5.143e-08 1.609e-07 2.989e-08 -9.639e-08 
2.878e-06 3.309e-07 -1.371e-06 1.293e-08 1.641e-08 1.314e-08 6.500e-07 1.136e-07 -2.870e-07 -2.183e-06 -1.729e-07 -4.780e-06 -4.124e-06 -1.999e-08 
1.837e-05 -1.460e-04 5.127e-05 -4.825e-08 -6.811e-08 -2.192e-08 1.136e-07 4.452e-05 -1.979e-05 -1.848e-05 -2.485e-05 4.172e-05 2.007e-06 -2.432e-05 
-6.417e-06 9.910e-05 6.433e-05 -7.381e-08 -7.293e-08 -9.269e-08 -2.870e-07 -1.979e-05 3.707e-05 2.834e-05 1.551e-05 -1.816e-05 1.008e-05 2.027e-05 
1.793e-06 1.219e-04 1.036e-04 -1.783e-07 -1.831e-07 -2.006e-07 -2.183e-06 -1.848e-05 2.834e-05 1.013e-04 1.522e-05 -8.153e-06 3.153e-05 2.379e-05 
-1.550e-05 8.839e-05 -9.304e-06 -4.502e-08 -2.894e-08 -5.143e-08 -1.729e-07 -2.485e-05 1.551e-05 1.522e-05 2.879e-05 -2.108e-05 -1.328e-06 1.581e-05 
1.490e-05 -1.540e-04 5.995e-05 1.446e-07 1.089e-07 1.609e-07 -4.780e-06 4.172e-05 -1.816e-05 -8.153e-06 -2.108e-05 8.360e-05 3.046e-05 -2.561e-05 
9.009e-06 1.689e-05 7.867e-05 3.841e-08 2.710e-08 2.989e-08 -4.124e-06 2.007e-06 1.008e-05 3.153e-05 -1.328e-06 3.046e-05 4.160e-05 4.263e-06 
-7.083e-06 1.054e-04 1.951e-05 -8.249e-08 -7.677e-08 -9.639e-08 -1.999e-08 -2.432e-05 2.027e-05 2.379e-05 1.581e-05 -2.561e-05 4.263e-06 1.992e-05 

